Evidence synthesis for count distributions based on heterogeneous and incomplete aggregated data

The analysis of count data is commonly done using Poisson models. Negative binomial models are a straightforward and readily motivated generalization for the case of overdispersed data, i.e., when the observed variance is greater than expected under a Poissonian model. Rate and overdispersion parameters then need to be considered jointly, which in general is not trivial. Here we are concerned with evidence synthesis in the case where the reporting of data is rather heterogeneous, i.e., events are reported either in terms of mean event counts, the proportion of event-free patients, or rate estimates and standard errors. Either figure carries some information about the relevant parameters, and it is the joint modeling that allows for coherent inference on the parameters of interest. The methods are motivated and illustrated by a systematic review in chronic obstructive pulmonary disease.

==> RoeverEtAl-BiomJ-JAGS.R <==
###########################################################################
#
#    MCMC simulation R code to reproduce analyses from:
#      C. Roever, S. Andreas, T. Friede:
#      Evidence synthesis for count distributions
#      based on heterogeneous and incomplete aggregated data.
#      Biometrical Journal, 2014.
#      http://arxiv.org/abs/1312.3958
#
#    Copyright (C) 2014  Christian Roever
#
#    This program is free software: you can redistribute it and/or modify
#    it under the terms of the GNU General Public License as published by
#    the Free Software Foundation, either version 3 of the License, or
#    (at your option) any later version.
#
#    This program is distributed in the hope that it will be useful,
#    but WITHOUT ANY WARRANTY; without even the implied warranty of
#    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
#    GNU General Public License for more details.
#
#    You should have received a copy of the GNU General Public License
#    along with this program.  If not, see <http://www.gnu.org/licenses/>.
#
###########################################################################


###################################
#  read data
#  (adapt path etc. as necessary):

data <- read.csv("RoeverEtAl-BiomJ-data.csv", header=TRUE)

# make sure "placebo" is 1st factor level:
data[,"treatment"] <- factor(data[,"treatment"], levels=c("placebo", levels(data[,"treatment"])[levels(data[,"treatment"])!="placebo"]))


# number of studies:
N <- nlevels(data[,"study"])
# number of (non-placebo) treatments:
K <- (nlevels(data[,"treatment"]) - 1)
# number of non-placebo study arms:
nnp <- sum(data[,"treatment"] != "placebo")

# total number of parameters:
print(c("npar"=5 + 2*N + K + nnp))

# re-order data into chunks corresponding to 4 cases:
data2 <- rbind(data[data[,"groupA"]==1,],                                # mean +/- std.err.
               data[(data[,"groupA"]==0) & (data[,"groupB"]==1),],       # total AND zeroes
               data[(data[,"groupB"]==0) & is.finite(data[,"total"]),],  # only total
               data[(data[,"groupB"]==0) & is.finite(data[,"zeroes"]),]) # only zeroes
data2[,"study"] <- as.numeric(data2[,"study"])

# figure out the 4 chunks' sizes:
n1 <- sum(data2[,"groupA"]==1)
n2 <- sum((data2[,"groupA"]==0) & (data2[,"groupB"]==1))
n3 <- sum((data2[,"groupB"]==0) & is.finite(data2[,"total"]))
n4 <- sum((data2[,"groupB"]==0) & is.finite(data2[,"zeroes"]))
print(c("n1"=n1,"n2"=n2,"n3"=n3,"n4"=n4))

# data provided to JAGS:
psiIndex <- rep(1,nrow(data2))
psiIndex[data2[,"treatment"] != "placebo"] <- 1:nnp
jagsData <- list("study"=as.numeric(data2[,"study"]),
                 "treatment"=as.numeric(data2[,"treatment"]),
                 "patients"=data2[,"patients"],
                 "duration"=data2[,"duration"],
                 "rate"=data2[,"rate"],
                 "rateSE"=data2[,"rateSE"],
                 "total"=data2[,"total"],
                 "zeroes"=data2[,"zeroes"],
                 "n1"=n1, "n2"=n2, "n3"=n3, "n4"=n4,
                 "N"=N, "nnp"=nnp, "psiIndex"=psiIndex)

# data to be logged by JAGS:
jagsParams <- c("logMuLambda", "logSigmaLambda",
                "logMuPhi","logSigmaPhi",
                "logSigmaPsi",
                "logLambda",
                "logPhi",
                "logTheta",
                "logPsi")

# initialisation function:
jagsInit <- function()
{
  return(list("logMuLambda"    = runif(1, log(0.01), log(100)),
              "logSigmaLambda" = runif(1, log(0.001), log(10)),
              "logMuPhi"       = runif(1, log(0.0001), log(10000)),
              "logSigmaPhi"    = runif(1, log(0.001), log(10)),
              "logSigmaPsi"    = runif(1, log(0.001), log(10)),
              "logLambda"      = rnorm(N, 0, 0.5),
              "logPhi"         = rnorm(N, 1, 2),
              "logTheta"       = rnorm(K, 0, 0.5),
              "logPsi"         = rnorm(nnp, 0, 0.1)))
}

# load JAGS R library:
require(rjags)


# specify which model to use
#  (adapt path etc. as necessary):

#jagsFile <- "RoeverEtAl-BiomJ-modelA.jags"
#jagsFile <- "RoeverEtAl-BiomJ-modelB.jags"
jagsFile <- "RoeverEtAl-BiomJ-modelC.jags"

# set up model:
n.chains <- 2
model01 <- jags.model(file=jagsFile,
                      data=jagsData,
                      inits=jagsInit,
                      n.chains=n.chains)

#############
#  run JAGS:

n.iter <- 10000
thin   <- 100

sample01 <- jags.samples(model01,
                         jagsParams,
                         n.iter=n.iter, thin=thin)

